Cubic fourfolds fibered in sextic del Pezzo surfaces

We exhibit new examples of rational cubic fourfolds, parametrized by a countably infinite union of codimension-two subvarieties in the moduli space. Our examples are fibered in sextic del Pezzo surfaces over the projective plane; they are rational whenever the fibration has a rational section.

==> anc/ahtv.m2 <==
k = ZZ/5
P5 = k[x_0..x_5]

-- three quadrics containing the planes x_0=x_1=x_2=0 and x_3=x_4=x_5=0:
Q_1 = 3*x_0*x_3 + 2*x_0*x_5 + 4*x_1*x_3 + 2*x_1*x_4 + x_2*x_3 + x_2*x_4 + 2*x_2*x_5
Q_2 = x_0*x_3 + 2*x_0*x_5 + x_1*x_3 + 3*x_1*x_5 + 2*x_2*x_4 + 3*x_2*x_5
Q_3 = 2*x_0*x_4 + x_0*x_5 + x_1*x_3 + 2*x_1*x_5 + 4*x_2*x_3 + 3*x_2*x_5

-- residual elliptic ruled surface T
I = saturate(ideal(Q_1, Q_2, Q_3), ideal(x_0..x_2) * ideal(x_3..x_5))
T = Proj(P5/I)
dim T -- answer is 2
degree T -- answer is 6
dim singularLocus T -- answer is -infinity

-- cubic containing T
f = x_0^3 + 4*x_0^2*x_1 + x_0^2*x_2 + x_0^2*x_3 + 3*x_0^2*x_4 + 3*x_0^2*x_5 + 2*x_0*x_1^2 + 2*x_0*x_1*x_2 +
  4*x_0*x_1*x_3 + 3*x_0*x_1*x_4 + 4*x_0*x_1*x_5 + 4*x_0*x_2^2 + x_0*x_2*x_3 + 3*x_0*x_2*x_4 +
  2*x_0*x_2*x_5 + 3*x_0*x_3^2 + 4*x_0*x_3*x_5 + 4*x_0*x_4^2 + 2*x_0*x_4*x_5 + x_0*x_5^2 + x_1^3 +
  3*x_1^2*x_2 + 4*x_1^2*x_3 + x_1*x_2*x_3 + 3*x_1*x_2*x_4 + 4*x_1*x_2*x_5 + 3*x_1*x_3^2 + 
  x_1*x_3*x_4 + 2*x_1*x_4^2 + x_1*x_4*x_5 + 2*x_1*x_5^2 + x_2^3 + 4*x_2^2*x_3 + x_2^2*x_4 + 
  4*x_2^2*x_5 + 4*x_2*x_3^2 + 3*x_2*x_3*x_5 + 3*x_2*x_4^2 + 2*x_2*x_4*x_5 + 4*x_2*x_5^2 + 4*x_3^3 + 
  3*x_3*x_4^2 + 4*x_3*x_4*x_5 + x_3*x_5^2 + x_4^3 + x_5^3

I+f == I -- answer is true: the cubic contains T

R = P5/f
X = Proj R
dim singularLocus X -- answer is -infinity

IT = sheaf module sub(I,R)
OT = sheaf comodule sub(I,R)
Hom(IT,OT) -- answer is k^1

-- del Pezzo fibration and its discriminant
P2 = k[y_0..y_2]
pr = map(P5, P2, {Q_1,Q_2,Q_3})
J = jacobian ideal(f,Q_1,Q_2,Q_3)
discr = preimage_pr(minors(4,J) + ideal f)

B1 = (decompose discr)_0
saturate(ideal jacobian B1) -- answer is (1): B1 is smooth

B2 = (decompose discr)_1
degree saturate(ideal jacobian B2) -- answer is 18
degree radical saturate(ideal jacobian B2) -- answer is 9

degree(B1 + B2) -- answer is 36
degree radical(B1 + B2) -- answer is still 36

